The Wigner Current for Open Quantum Systems

We extend the Wigner current vector field (Wigner current) construct to single bosonic mode quantum systems interacting with an environment. In terms of the Wigner function quasiprobability density and associated Wigner current, the open system quantum dynamics can be concisely expressed as a continuity equation. Through the consideration of the harmonic oscillator and additively driven Duffing oscillator in the bistable regime as illustrative system examples, we show how the evolving Wigner current vector field on the system phase space yields useful geometric insights concerning how quantum states decohere away due to interactions with the environment, as well as how they may be stabilized through the counteracting effects of the system anharmonicity (i.e., nonlinearity).

==> anc/DuffingEvolution.py <==

# coding: utf-8

# # Wigner function animation with flows for the dynamics of the Duffing Hamiltonian

# # Oscar Friedman

# In[1]:

import matplotlib


# In[2]:

matplotlib.use('Agg') #don't want a display
from matplotlib.patches import Rectangle
import matplotlib.pyplot as plt
matplotlib.rcParams.update({'font.size': 22})
import subprocess
import io
import base64


# In[3]:

import numpy as np
np.set_printoptions(threshold=np.nan)


# In[4]:

from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
import time
from qutip import *



# In[5]:

plt.close('all')


# In[6]:

# Model parameters
gamma_n=0.05 #0.04205 now 0.05

omegad=1.09    # driving frequency 1.09

A = 0.092   # driving strength  0.07315 new 0.092

kappa =0.01 # Decay rate 0.01
temp=0.0 # k_b * T

n_th_a=0.0 #If temp=0 need this line to avoid div. by 0
#n_th_a = 1/(np.exp(1/temp)-1)  # temperature with average of x excitations 


N = 50            # fock state basis
a  = destroy(N) # annihilation operator


# In[7]:

H0 = a.dag() * a  + .5 + (gamma_n/16) * (a + a.dag())**4 # Time Independent Piece of Duffing Hamiltonian
#H0 = a.dag() * a  + .5
H1 = -1*(a + a.dag()) # Be careful of the sign


# In[8]:

def H1_coeff(t, args):
    omegad = args['omegad']
    A = args['A']
    return A/np.sqrt(2) * np.cos(omegad * t)

H = [H0,[H1,H1_coeff]]


# In[9]:

# collapse operators
c_op_list = []

c_op_list.append(np.sqrt(kappa * (1 + n_th_a)) * a)  # decay operators
c_op_list.append(np.sqrt(kappa*n_th_a) * a.dag())  # excitation operators

# find steady-state solution
# final_state = steadystate(H, c_op_list) #can't use this bc we have a driver


# In[10]:

# initial state
disp = 0
rho0 = coherent_dm(N,disp)  # start with a coherent state 


# In[11]:

maxtime = 70 # Specified in periods of the driver 
tres = 50 # Specified in terms of the drive period
tlist = np.linspace(0, maxtime*(2*np.pi/omegad), tres*maxtime+1) # maxtime and t resolution 
# Which iterations do you want to plot?
plotinterval=1 # Plot once every drive period 


# In[12]:

# evolve and calculate return state vectors
#result = mesolve(H, rho0, tlist, c_op_list, [], args = {'omegad':omegad, 'A':A}, progress_bar=True) 
#result = mcsolve(H, psi0, tlist, c_op_list, [], args = {'omegad':omegad, 'A':A}, ntraj=500) #monte carlo solver (linux only)


# In[13]:

ts = int(time.time()) # This is for saving

# name = (" Harm" + str(maxtime) + " tres" + str(tres) +" gamma" + str(kappa) + " N" + str(N) + " disp" + str(disp) + 
#            " gamma_n" + str(gamma_n) + " omegad" + str(omegad) + " F" + str(A) +" " + str(ts) )

# name = name.replace (".", "_")
# name = name.replace (" ", "_")
#name="T0m"
#qsave(result, name) #simulation raw data
print("Done.")


# In[14]:

# Set up plotting
s_res = 400
s_res += 1
range_l = -3.75
range_h = 3.75 # may need to be floats
xvecS = np.linspace(range_l,range_h,s_res)
xvec = np.linspace(range_l,range_h,s_res) 
pvec = np.linspace(range_l,range_h,s_res) # Need to be symmetrical


# In[15]:

def plot_setup_contour():
    plt.figure(figsize=(15, 15))
    fig=plt.gcf()
    axes = plt.gca()  
    return fig, axes


# In[19]:

result = qload("T0m") #to load a previous simulation, don't include file extension

# Parallel Computation of Wigner Functions and Figures

computetimes = range(3000,tres*maxtime+2,plotinterval)
#computetimes = ([1,1987,1002])

def compute_wigner(r): # r is the time index in computetimes
    fig, axes = plot_setup_contour()  
    plt.clf()

    # # Use these if you want to turn up the temperature without running the solver again
    # kappa=0.1
    # temp=100
    # n_th_a = 1/(np.exp(1/temp)-1)
    
    staten=r-tres*maxtime-2

    factor=int(round((s_res-1)/40)) # be careful here if it isn't an integer 

    s_resn = int(round((s_res-1)/factor))

    W = wigner(result.states[staten], xvec, xvec)

    W2P = np.zeros((s_res,s_res))
    WP = np.zeros((s_res,s_res))
    WX = np.zeros((s_res,s_res))

    for i in range(1,s_res-1,factor):  # Implicitly enforces Dirichlet boundary condition
        for j in range(1,s_res-1,factor):
            W2P[i,j] = (W.T[i,j+1] - 2*W.T[i,j] + W.T[i,j-1])/(((range_h-range_l)/(s_res-1))**2) # These are finite difference methods for calc. derivatives
            WP[i,j] = (W.T[i,j+1] - W.T[i,j])/((range_h-range_l)/(s_res-1)) 
            WX[i,j] = (W.T[i+1,j] - W.T[i,j])/((range_h-range_l)/(s_res-1))

    c_time=tlist[staten]

    J_sys_xhat = np.zeros((s_res,s_res))
    J_sys_phat = np.zeros((s_res,s_res))
    J_env_xhat = np.zeros((s_res,s_res))
    J_env_phat = np.zeros((s_res,s_res))
    J_xhat = np.zeros((s_res,s_res))
    J_phat = np.zeros((s_res,s_res))

    for i in range(1,s_res-1,factor):  # row, column indexing is easier in python 
        for j in range(1,s_res-1,factor):
            J_sys_xhat[i,j] = W.T[i,j] * pvec[j]     
            
            #########J_sys_phat[i,j] = -1 * W.T[i,j] * (xvec[i] - A*np.cos(omegad*c_time)) # harmonic

            J_sys_phat[i,j] = -1 * W.T[i,j] * (xvec[i] + gamma_n*xvec[i]**3 - A*np.cos(omegad * c_time)) + gamma_n/4*xvec[i]*W2P[i,j] #Duffing
            ###J_sys_phat[i,j] = -1 * W.T[i,j] * (gamma_n*xvec[i]**3 - A*np.cos(omegad * c_time)) + gamma_n/4*xvec[i]*W2P[i,j] 
            
            J_env_xhat[i,j] = -kappa/2 * ((n_th_a + 0.5) * WX[i,j] + xvec[i]*W.T[i,j]) 
            J_env_phat[i,j] = -kappa/2 * ((n_th_a + 0.5) * WP[i,j] + pvec[j]*W.T[i,j])
            #J_env_xhat[i,j] = -kappa/2 * ((n_th_a + 0.5) * WX[i,j])
            #J_env_phat[i,j] = -kappa/2 * ((n_th_a + 0.5) * WP[i,j])
            


    J_xhat=J_sys_xhat+J_env_xhat
    J_phat=J_sys_phat+J_env_phat
    #print(J_xhat[1:s_res-1:factor])
    X,Y = np.meshgrid(xvec[1:s_res-1:factor],xvec[1:s_res-1:factor])

    #     for x in np.nditer(W, op_flags=['readwrite']): # rescale to power of 1/4, but watch out for errors...
    #         if x >= 2.5E-5:
    #             x[...] = np.sqrt(np.sqrt(x))
    #         if x <= -2.5E-5:
    #             x[...] = -1*np.sqrt(np.sqrt(-x))

    #     for x in np.nditer(J_phat, op_flags=['readwrite']): # rescale to power of 1/4, but watch out for errors...
    #         if x >= 0.0:
    #             x[...] = np.sqrt(np.sqrt(x))
    #         if x <= 0.0:
    #             x[...] = -1*np.sqrt(np.sqrt(-x))
    
    
    
    # Delete 0 length arrows
    xt = J_xhat[1:s_res:factor,1:s_res:factor].T
    pt = J_phat[1:s_res:factor,1:s_res:factor].T
    
    bx = np.logical_or(xt > 2E-3, xt < -2E-3) #for full
    bp = np.logical_or(pt > 2E-3, pt < -2E-3) #for full
    
    #bx = np.logical_or(xt > 2E-5, xt < -2E-5) 
    #bp = np.logical_or(pt > 2E-5, pt < -2E-5) 
    bxp=np.logical_or(bx,bp)
    
    supp=plt.pcolor(xvec,xvec,W,vmin=-0.36, vmax=0.36,cmap=plt.cm.bwr_r) #range is determined by W
    #print(xt[bxp])
    supp2=plt.quiver(X[bxp],Y[bxp],xt[bxp],pt[bxp],angles='xy',scale=2) #for full
    #supp2=plt.quiver(X[bxp],Y[bxp],xt[bxp],pt[bxp],angles='xy',scale=0.025) #for env only normal number is 0.02
    #pk=plt.colorbar(supp)
    qk=plt.quiverkey(supp2, -3.4, 3.4, 0.1, "0.1",coordinates='data',fontproperties={'weight': 'bold','size':22}) #for full
    #qk=plt.quiverkey(supp2, -3.5, 3.5, 0.001, "0.001",coordinates='data',color='k') #for env only .001
    
    fig = plt.gcf()
    axes = plt.gca() 
    axes.set_xlim([-3.75,3.75])
    axes.set_ylim([-3.75,3.75])
    axes.add_patch(
        Rectangle(
            (2.5, -3.5),   # (x,y)
            1,          # width
            1,          # height
            fill=False, color='k', linestyle='solid', linewidth=3
        )
    )
    #axes.text(2.9, -3.4, '$\hbar$', style='oblique', color='k', fontsize=22)
    axes.text(-3.5, -3.4,r'$\tau$ = %d' %((r-1)/tres), style='oblique', color='k', fontsize=22)
    axes.grid(False) # Display grid
    namef = str('{0:05}'.format(r))
    namef+='duff.png'
    fig.savefig(namef, bbox_inches='tight')
    plt.close('all')
    return # figures are saved, don't need to return anything


parallel_map(compute_wigner, computetimes, progress_bar=True) # Solve in parallel, with progress bar


# In[ ]:


   


# In[ ]:

#To plot and save animation:
#name2 = name + ".gif"
#subprocess.call(['ffmpeg', '-f', 'image2', '-framerate', '5', '-i', '%*.png', name2]) #FFmpeg is faster than alternatives


# In[20]:

# Debugging tools
#np.max(J_xhat[1:s_res:factor,1:s_res:factor]) # Useful for determing scale
#commutator(a,a.dag()) #(can also check hermicity of rho)
#len(W.T.ravel())



==> anc/HarmonicEvolution.py <==

# coding: utf-8

# # Wigner function animation for the dynamics of the Harmonic Oscillator with 
# # initial coherent state superposition or Fock state

# # Oscar Friedman

# In[1]:

import matplotlib


# In[2]:

matplotlib.use('Agg') #don't want a display
from matplotlib.patches import Rectangle
import matplotlib.pyplot as plt
matplotlib.rcParams.update({'font.size': 22})
import subprocess
import io
import base64


# In[3]:

import numpy as np
np.set_printoptions(threshold=np.nan)


# In[4]:

from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
import time
from qutip import *



# In[5]:

plt.close('all')


# In[6]:

# Model parameters
gamma_n=0.05 #0.04205 now 0.05

omegad=1.0    # driving frequency 1.09

A = 0.0   # driving strength  0.07315 new 0.092

kappa=0.01 # Decay rate 0.01
temp=0.0 # k_b * T

n_th_a=0.0 #If temp=0 need this line to avoid div. by 0
##################n_th_a = 1/(np.exp(1/temp)-1)  # temperature with average of x excitations 


N = 50            # fock state basis
a  = destroy(N) # annihilation operator


# In[7]:

#H0 = a.dag() * a  + .5 + (gamma_n/16) * (a + a.dag())**4 # Time Independent Piece of Duffing Hamiltonian
H0 = a.dag() * a  + .5
H1 = -1*(a + a.dag()) # Be careful of the sign


# In[8]:

def H1_coeff(t, args):
    omegad = args['omegad']
    A = args['A']
    return A/np.sqrt(2) * np.cos(omegad * t)

H = [H0,[H1,H1_coeff]]


# In[9]:

# collapse operators
c_op_list = []

c_op_list.append(np.sqrt(kappa * (1 + n_th_a)) * a)  # decay operators
c_op_list.append(np.sqrt(kappa*n_th_a) * a.dag())  # excitation operators

# find steady-state solution
# final_state = steadystate(H, c_op_list) #can't use this bc we have a driver


# In[10]:

# initial state
disp = 2.0
D1 = displace(N, disp)
D2 = displace(N, -disp)
psi = (1/np.sqrt(2))*(D1 + D2) * basis(N, 0)
##################rho0 = coherent_dm(N,disp)  # start with a coherent state 
#rho0 = fock(N,2) #or fock state


rho0 = psi * psi.dag()  # start with a superposition of two coherent states


# In[11]:

maxtime = 70 # Specified in periods of the driver 
tres = 50 # Specified in terms of the drive period
tlist = np.linspace(0, maxtime*(2*np.pi/omegad), tres*maxtime+1) # maxtime and t resolution 
# Which iterations do you want to plot?
plotinterval=1 # Plot once every drive period 


# In[12]:

# evolve and calculate return state vectors
result = mesolve(H, rho0, tlist, c_op_list, [], args = {'omegad':omegad, 'A':A}, progress_bar=True)  
#result = mcsolve(H, psi0, tlist, c_op_list, [], args = {'omegad':omegad, 'A':A}, ntraj=500) #monte carlo solver 


# In[13]:

ts = int(time.time()) # This is for saving

name = (" Harm" + str(maxtime) + " tres" + str(tres) +" gamma" + str(kappa) + " N" + str(N) + " disp" + str(disp) + 
           " gamma_n" + str(gamma_n) + " omegad" + str(omegad) + " F" + str(A) +" " + str(ts) )

name = name.replace (".", "_")
name = name.replace (" ", "_")

qsave(result, name) # details of the simulation
print("Done.")


# In[14]:

# Set up plotting
s_res = 400 
s_res += 1
range_l = -4.50
range_h = 4.50 # may need to be floats
xvecS = np.linspace(range_l,range_h,s_res)
xvec = np.linspace(range_l,range_h,s_res) 
pvec = np.linspace(range_l,range_h,s_res) # Need to be symmetrical


# In[15]:

def plot_setup_contour():
    plt.figure(figsize=(15, 15))
    fig=plt.gcf()
    axes = plt.gca()  
    return fig, axes


# In[ ]:

#result = qload("T1") #to load a previous simulation, don't include file extension

# Parallel Computation of Wigner Functions and Figures

computetimes = range(1,tres*maxtime+2,plotinterval)


def compute_wigner(r): # r is the time index in computetimes
    fig, axes = plot_setup_contour()  
    plt.clf()

    # # Use these if you want to turn up the temperature without running the solver again
    # kappa=0.1
    # temp=100
    # n_th_a = 1/(np.exp(1/temp)-1)
    
    staten=r-tres*maxtime-2

    factor=int(round((s_res-1)/40)) # be careful here if it isn't an integer

    s_resn = int(round((s_res-1)/factor))

    W = wigner(result.states[staten], xvec, xvec)

    W2P = np.zeros((s_res,s_res))
    WP = np.zeros((s_res,s_res))
    WX = np.zeros((s_res,s_res))

    for i in range(1,s_res-1,factor):  # Implicitly enforces Dirichlet boundary condition    
        for j in range(1,s_res-1,factor):
            W2P[i,j] = (W.T[i,j+1] - 2*W.T[i,j] + W.T[i,j-1])/(((range_h-range_l)/(s_res-1))**2) # These are finite difference methods for calc. derivatives
            WP[i,j] = (W.T[i,j+1] - W.T[i,j])/((range_h-range_l)/(s_res-1)) 
            WX[i,j] = (W.T[i+1,j] - W.T[i,j])/((range_h-range_l)/(s_res-1))

    c_time=tlist[staten]

    J_sys_xhat = np.zeros((s_res,s_res))
    J_sys_phat = np.zeros((s_res,s_res))
    J_env_xhat = np.zeros((s_res,s_res))
    J_env_phat = np.zeros((s_res,s_res))
    J_xhat = np.zeros((s_res,s_res))
    J_phat = np.zeros((s_res,s_res))

    for i in range(1,s_res-1,factor):  # row, column indexing is easier in python 
        for j in range(1,s_res-1,factor):
            J_sys_xhat[i,j] = W.T[i,j] * pvec[j]     
            
            J_sys_phat[i,j] = -1 * W.T[i,j] * (xvec[i] - A*np.cos(omegad*c_time)) # harmonic

            ###J_sys_phat[i,j] = -1 * W.T[i,j] * (xvec[i] + gamma_n*xvec[i]**3 - A*np.cos(omegad * c_time)) + gamma_n/4*xvec[i]*W2P[i,j] #Duffing
            ###J_sys_phat[i,j] = -1 * W.T[i,j] * (gamma_n*xvec[i]**3 - A*np.cos(omegad * c_time)) + gamma_n/4*xvec[i]*W2P[i,j] 
            
            J_env_xhat[i,j] = -kappa/2 * ((n_th_a + 0.5) * WX[i,j] + xvec[i]*W.T[i,j]) 
            J_env_phat[i,j] = -kappa/2 * ((n_th_a + 0.5) * WP[i,j] + pvec[j]*W.T[i,j])
            #J_env_xhat[i,j] = -kappa/2 * ((n_th_a + 0.5) * WX[i,j])
            #J_env_phat[i,j] = -kappa/2 * ((n_th_a + 0.5) * WP[i,j])
            


    J_xhat=J_sys_xhat+J_env_xhat
    J_phat=J_sys_phat+J_env_phat
    #print(J_xhat[1:s_res-1:factor])
    X,Y = np.meshgrid(xvec[1:s_res-1:factor],xvec[1:s_res-1:factor])

    #     for x in np.nditer(W, op_flags=['readwrite']): # rescale to power of 1/4, but watch out for errors...
    #         if x >= 2.5E-5:
    #             x[...] = np.sqrt(np.sqrt(x))
    #         if x <= -2.5E-5:
    #             x[...] = -1*np.sqrt(np.sqrt(-x))

    #     for x in np.nditer(J_phat, op_flags=['readwrite']): # rescale to power of 1/4, but watch out for errors...
    #         if x >= 0.0:
    #             x[...] = np.sqrt(np.sqrt(x))
    #         if x <= 0.0:
    #             x[...] = -1*np.sqrt(np.sqrt(-x))
    
    
    
    # Delete 0 length arrows
    xt = J_xhat[1:s_res:factor,1:s_res:factor].T
    pt = J_phat[1:s_res:factor,1:s_res:factor].T
    
    bx = np.logical_or(xt > 2E-3, xt < -2E-3) #for full
    bp = np.logical_or(pt > 2E-3, pt < -2E-3) #for full
    
    #bx = np.logical_or(xt > 2E-5, xt < -2E-5) #for env only 
    #bp = np.logical_or(pt > 2E-5, pt < -2E-5) #for env only 
    bxp=np.logical_or(bx,bp)
    
    supp=plt.pcolor(xvec,xvec,W,vmin=-0.36, vmax=0.36,cmap=plt.cm.bwr_r) #range is determined by W
    #print(xt[bxp])
    supp2=plt.quiver(X[bxp],Y[bxp],xt[bxp],pt[bxp],angles='xy',scale=2) #for full second number is 2
    #supp2=plt.quiver(X[bxp],Y[bxp],xt[bxp],pt[bxp],angles='xy',scale=0.025) #for env only normal number is 0.02
    #pk=plt.colorbar(supp)
    qk=plt.quiverkey(supp2, -4.1, 4.1, 0.1, "0.1",coordinates='data',fontproperties={'weight': 'bold','size':22}) #for full
    #qk=plt.quiverkey(supp2, -3.5, 3.5, 0.001, "0.001",coordinates='data',color='k') #for env only .001
    
    fig = plt.gcf()
    axes = plt.gca() 
    axes.set_xlim([-4.5,4.5])
    axes.set_ylim([-4.5,4.5])
    axes.add_patch(
        Rectangle(
            (3.25, -4.30),   # (x,y)
            1,          # width
            1,          # height
            fill=False, color='k', linestyle='solid', linewidth=3
        )
    )
    #axes.text(2.9, -3.4, '$\hbar$', style='oblique', color='k', fontsize=22)
    axes.text(-4.3, -4.3,r'$\tau$ = %d' %((r-1)/tres), style='oblique', color='k', fontsize=22)
    axes.grid(False) # Display grid
    namef = str('{0:05}'.format(r))
    namef+='coherent.png'
    fig.savefig(namef, bbox_inches='tight')
    plt.close('all')
    return # figures are saved, don't need to return anything


parallel_map(compute_wigner, computetimes, progress_bar=True) # Solve in parallel, with progress bar


# In[ ]:


   


# In[ ]:

#To plot and save animation:
#name2 = name + ".gif"
subprocess.call(['ffmpeg', '-f', 'image2', '-framerate', '5', '-i', '%*.png', name2]) #FFmpeg is faster than alternatives


# In[20]:

# Debugging tools
#np.max(J_xhat[1:s_res:factor,1:s_res:factor]) # Useful for determing scale
#commutator(a,a.dag()) #(can also check hermicity of rho)
#len(W.T.ravel())


